Spectral Clustering via the Power Method -- Provably

Spectral clustering is one of the most important algorithms in data mining and machine intelligence; however, its computational complexity limits its application to truly large scale data analysis. The computational bottleneck in spectral clustering is computing a few of the top eigenvectors of the (normalized) Laplacian matrix corresponding to the graph representing the data to be clustered. One way to speed up the computation of these eigenvectors is to use the "power method" from the numerical linear algebra literature. Although the power method has been empirically used to speed up spectral clustering, the theory behind this approach, to the best of our knowledge, remains unexplored. This paper provides the \emph{first} such rigorous theoretical justification, arguing that a small number of power iterations suffices to obtain near-optimal partitionings using the approximate eigenvectors. Specifically, we prove that solving the $k$-means clustering problem on the approximate eigenvectors obtained via the power method gives an additive-error approximation to solving the $k$-means problem on the optimal eigenvectors.

==> results/plot.py <==
#! /usr/bin/env python

# sample call:
# > ./main.py input-file output-file
import os
import sys

def P_timing(input_file, output_file):
  out_gpl = output_file + ".gpl"
  out_eps = output_file
  gpl_file = open(out_gpl, 'wt')
  gpl_file.write("set output \"" + out_eps +"\" \n\
  set term postscript eps color blacktext \"Helvetica\" 22 \n\
  set title \"Variation of time with p\" \n\
  set xlabel \"p\" \n\
  set ylabel \"Normalized completion time \" \n\
  set key left top \n\
  set palette rgbformulae 33,13,10 \n\
  set xrange[0:] \n\
  set yrange[0:] \n ")
  plot_str = "plot '" + input_file
  plot_str += "' u 1:2 w linespoints lw 8 ps 2 ti 'DNA',"
  plot_str += "'' u 1:3 w linespoints lw 8 ps 2 ti 'SatImage',"
  plot_str += "'' u 1:4 w linespoints lw 8 ps 2 ti 'Segment',"
  plot_str += "'' u 1:5 w linespoints lw 8 ps 2 ti 'Vehicle',"
  plot_str += "'' u 1:6 w linespoints lw 8 ps 2 ti 'Vowels'"
  gpl_file.write(plot_str)
  gpl_file.close()

  os.system("gnuplot " + out_gpl)
  print "Plot printed to " + out_eps
  return

def P_cr(input_file, output_file):
  out_gpl = output_file + ".gpl"
  out_eps = output_file
  gpl_file = open(out_gpl, 'wt')
  gpl_file.write("set output \"" + out_eps +"\" \n\
  set term postscript eps color blacktext \"Helvetica\" 22 \n\
  set title \"Variation of Clustering Rate with p\" \n\
  set xlabel \"p\" \n\
  set ylabel \"Normalized clustering Rate \" \n\
  set key left top \n\
  set palette rgbformulae 33,13,10 \n\
  set xrange[0:10] \n\
  set yrange[0:2.75] \n ")
  plot_str = "plot '" + input_file
  plot_str += "' u 1:2 w linespoints lw 8 ps 2 ti 'DNA',"
  plot_str += "'' u 1:3 w linespoints lw 8 ps 2 ti 'SatImage',"
  plot_str += "'' u 1:4 w linespoints lw 8 ps 2 ti 'Segment',"
  plot_str += "'' u 1:5 w linespoints lw 8 ps 2 ti 'Vehicle',"
  plot_str += "'' u 1:6 w linespoints lw 8 ps 2 ti 'Vowels'"
  gpl_file.write(plot_str)
  gpl_file.close()

  os.system("gnuplot " + out_gpl)
  print "Plot printed to " + out_eps
  return

def main():
  P_timing(sys.argv[1],sys.argv[2])
  #P_cr(sys.argv[1],sys.argv[2])
  return  

if __name__ == "__main__":
    main()

